WQT and DG-YOLO: towards domain generalization in underwater object detection

A General Underwater Object Detector (GUOD) should perform well on most of underwater circumstances. However, with limited underwater dataset, conventional object detection methods suffer from domain shift severely. This paper aims to build a GUOD with small underwater dataset with limited types of water quality. First, we propose a data augmentation method Water Quality Transfer (WQT) to increase domain diversity of the original small dataset. Second, for mining the semantic information from data generated by WQT, DG-YOLO is proposed, which consists of three parts: YOLOv3, DIM and IRM penalty. Finally, experiments on original and synthetic URPC2019 dataset prove that WQT+DG-YOLO achieves promising performance of domain generalization in underwater object detection.

==> Untitled-1.c <==
#include<stdio.h>
int maxProfit(int* prices,int pricesSize){
    int sum = 0;
    int i=0;
    int length=0;
    length = sizeof(pricesSize)
    print(length)
    return 1
}
int main(){
    int a[5] = {7,6,4,3,1}
    int b = maxProfit(a,10)
    return 0
}

